ROCAS: Root Cause Analysis of Autonomous Driving Accidents via Cyber-Physical Co-mutation

As Autonomous driving systems (ADS) have transformed our daily life, safety of ADS is of growing significance. While various testing approaches have emerged to enhance the ADS reliability, a crucial gap remains in understanding the accidents causes. Such post-accident analysis is paramount and beneficial for enhancing ADS safety and reliability. Existing cyber-physical system (CPS) root cause analysis techniques are mainly designed for drones and cannot handle the unique challenges introduced by more complex physical environments and deep learning models deployed in ADS. In this paper, we address the gap by offering a formal definition of ADS root cause analysis problem and introducing ROCAS, a novel ADS root cause analysis framework featuring cyber-physical co-mutation. Our technique uniquely leverages both physical and cyber mutation that can precisely identify the accident-trigger entity and pinpoint the misconfiguration of the target ADS responsible for an accident. We further design a differential analysis to identify the responsible module to reduce search space for the misconfiguration. We study 12 categories of ADS accidents and demonstrate the effectiveness and efficiency of ROCAS in narrowing down search space and pinpointing the misconfiguration. We also show detailed case studies on how the identified misconfiguration helps understand rationale behind accidents.

==> figs/protobuf.c <==
message TrajPoint {
  optional double locx = 1;
  optional double locy = 2;
  optional double locz = 3;
  optional Gaussian gaussian = 4;
}

message Gaussian {
  optional double sigma_x = 1;
  optional double sigma_y = 2;
  optional double correlation = 3;
}

message Traj {
  optional double probability = 1;  
  repeated TrajPoint traj_point = 2;
}


==> figs/pseudo.py <==
# the input is a topology graph, with 2 types of nodes: channel and node
# And each channel nodes comes with a record;
# We want to diff two records and find their changing points.
# The output is a dict, with key as channel name, and value as a list of time points.
def diff_record(msgs1, msgs2):
    # record1 and record2 are two records of the same channel
    # record1 and record2 are dicts, with key as time and value as data
    # return a list of time points

    # first align the timestamps of two messages series
    time = align_time(msgs1.keys(), msgs2.keys())
    msgs1.keys = time
    msgs2.keys = time
    for t in time:
        tree1 = msg2tree(msgs1[t])
        tree2 = msg2tree(msgs2[t])
        diff_ratio = diff_tree(tree1, tree2)
        diff_list[t] = diff_ratio
    chg_pts = find_changing_points(diff_list)
    return chg_pts


def find_changing_points(graph, record1, record2):
    # graph is a topology graph
    # record1 and record2 are dicts, with key as time and value as message
    # return a dict, with key as channel name, and value as a list of time points.
    chg_pts = {} # key is channel name, value is a list of changing time points
    st1, st2 = record1.start_time, record2.start_time
    for node in graph.nodes(): 
        if node.type is channel:
            msgs1 = norm_time(record1[node], st1)
            msgs2 = norm_time(record2[node], st2)
            chg_pts[node] = diff_msgs(msgs1, msgs2)
    return chg_pts


##############################################
# identify the initial deviating module on the topology graph based on changing points list
# input: a topology graph, a list of changing points
# output: one initally deviating modules
##############################################
def pick_init_module(graph, chg_pts):
    # graph is a topology graph
    # chg_pts is a dict, with key as channel name, and value as a list of time points.
    # return a list of initially deviating modules
    # first find the channel with most changing points
    ctrl_time = chg_pts[control_channel]
    # remove channels that do not have an eariler change point than control channel
    for ch in chg_pts.keys():
        if chg_pts[ch][0] > ctrl_time[0]:
            del chg_pts[ch]


    # max_chg_pts = 0
    # for ch in chg_pts.keys():
    #     if len(chg_pts[ch]) > max_chg_pts:
    #         max_chg_pts = len(chg_pts[ch])
    #         max_chg_ch = ch
    # # then find the module that writes to this channel
    # for e in graph.edges():
    #     if e[1] == max_chg_ch:
    #         init_module = e[0]
    #         break
    # return init_module
